Jiffy: A Lock-free Skip List with Batch Updates and Snapshots

In this paper we introduce Jiffy, the first lock-free, linearizable ordered key-value index that offers both (1) batch updates, which are put and remove operations that are executed atomically, and (2) consistent snapshots used by, e.g., range scan operations. Jiffy is built as a multiversioned lock-free skip list and relies on CPU's Time Stamp Counter register to generate version numbers at minimal cost. For faster skip list traversals and better utilization of the CPU caches, key-value entries are grouped into immutable objects called revisions. Moreover, by changing the size of revisions and thus modifying the synchronization granularity, our index can adapt to varying contentions levels (smaller revisions are more suited for write-heavy workloads whereas large revisions benefit read-dominated workloads, especially when they feature many range scan operations). Structure modifications to the index, which result in changing the size of revisions, happen through (lock-free) skip list node split and merge operations that are carefully coordinated with the update operations. Despite rich semantics, Jiffy offers highly scalable performance, which is comparable or exceeds the performance of the state-of-the-art lock-free ordered indices that feature linearizable range scan operations. Compared to its (lock-based) rivals that also support batch updates, Jiffy can execute large batch updates up to 7.4x more efficiently.

==> plots/y2n.sh <==
#!/bin/bash

n=$(ls *.pdf)
#echo $n
#echo $temp
for i in $n; do
#     echo $i
#     x=$(ls |head -$i|tail -1)
#     echo $x
    j=$(echo $i | sed 's/\.0/_0/g' | sed 's/\.2/_2/g'| sed 's/\.5/_5/g'| sed 's/\.7/_7/g')
#     echo $y
    if [ "$i" != "$j" ]; then
 	echo mv $i $j
        mv "$i" "$j"
    fi
done;

exit

n=$(ls yes_*)
#echo $n
#echo $temp
for i in $n; do
#     echo $i
#     x=$(ls |head -$i|tail -1)
#     echo $x
    j=$(echo $i | sed 's/yes/no/g')
#     echo $y
    if [ "$i" != "$j" ]; then
 	echo mv $i $j
        mv "$i" "$j"
    fi
done;

